Odd order obstructions to the Hasse principle on general K3 surfaces

We show that odd order transcendental elements of the Brauer group of a K3 surface can obstruct the Hasse principle. We exhibit a general K3 surface $Y$ of degree 2 over $\mathbb{Q}$ together with a three torsion Brauer class $\alpha$ that is unramified at all primes except for 3, but ramifies at all 3-adic points of $Y$. Motivated by Hodge theory, the pair $(Y, \alpha)$ is constructed from a cubic fourfold $X$ of discriminant 18 birational to a fibration into sextic del Pezzo surfaces over the projective plane. Notably, our construction does not rely on the presence of a central simple algebra representative for $\alpha$. Instead, we prove that a sufficient condition for such a Brauer class to obstruct the Hasse principle is insolubility of the fourfold $X$ (and hence the fibers) over $\mathbb{Q}_3$ and local solubility at all other primes.

==> anc/BVAK3Cubic.magma <==
/* ****************************************************************************************
******************************** INITIALIZATIONS ******************************************
**************************************************************************************** */
    F:= Rationals();
    //we fix a parameter n for random numbers. 
    //When fixing coefficients we will use a random integer between -n and n.
    n := 2;
    P<x0,x1,x2,x3,x4,x5> := PolynomialRing(F,6,"grevlex"); //homogeneous coordinate ring of P^5 over F
    P5 := Proj(P); //Define P^5
    P2<Y0,Y1,Y2> := PolynomialRing(F,3,"grevlex");
    PP<x,y0,y1,y2,y3,y4,y5> := PolynomialRing(F,7,"grevlex");
    phi := hom<P->PP|[y0,y1,y2,y3,y4,y5]>; //changed to ys
    A<[a]> := PolynomialRing(Rationals(),91,"grevlex");
    B<u0,u1,u2>:=PolynomialRing(A,3); //changed to us

    //starting data to create a cubic fourfold of discriminant 18 is two disjoint planes
    Plane1Ideal := ideal<P | [x0,x1,x2]>;
    Plane2Ideal := ideal<P | [x3,x4,x5] >;
    planesIdeal := Plane1Ideal*Plane2Ideal;



/* ****************************************************************************************
********************************* STARTING DATA *******************************************
*******************************************************************************************
The following functions can be found in this section (see below each for a description):
    -- InsolubleCubicsFromQuadrics
    -- RandomLinearPoly (helper function)
    -- makeMBT (helper function)
    -- generate_good_cubic (helper function)
    -- GenerateGoodFourfold
    -- createIdeal_yz (helper function)
    -- create_branch_curve_ideals (helper function)
    -- create_K3_sextic
    -- create_smooth_dp6_fiber_in_P5
    -- create_lines_in_dp6
    -- IntegersEncodingPrimesOfBadReduction
******************************************************************************************/

    //helper function
    function RandomLinearPoly()
        mons := [x0,x1,x2,x3,x4,x5];
        return &+[Random([0,1])*mm : mm in mons];
    end function;

    //helper function
    function makeMBT(QQ1, QQ2, QQ3)
        Q1 := Scheme(P5,QQ1);
        Q2 := Scheme(P5,QQ2);
        Q3 := Scheme(P5,QQ3);

        quadricsIdeal := ideal<P | [QQ1,QQ2,QQ3]>;

        // Define the elliptic surface T. It is obtained by saturating out
        // the ideal of the planes from the ideal <q1,q2,q3>
        T := Scheme(P5,Saturation(quadricsIdeal,planesIdeal));
        MBT := MinimalBasis(T);
    return T, [ClearDenominators(bb) : bb in MBT];
    end function;

    function InsolubleCubicsFromQuadrics(bound)
    /* ***********************************************************************
    This function returnes a list, InsolubleCubics:
    it contains elements of the form {q1,q,q3},{T, MBT}
    where the q_i are quadrics containing the two planes, and
    T is the elliptic surface, MBT is the minimal basis for its defining ideal
    *********************************************************************** */
        quadricsTested := []; //a list to store triples of quadrics
        InsolubleCubics := [* *]; //a list to store insoluble cubics together with the quadrics that generated them
        counter := 0;
        for i in [1..bound] do
            //uncomment to see how many times loop has run
            //if i mod 100 eq 0 then i; end if;
            //create random quadrics containing the two planes; but restrict the coefficients so that they're not too large
            //and so that more of them are likely to be zero
            Qs := [ &+[Random([-2,-1,0,0,1,3,5])*mm : mm in Basis(planesIdeal)] : i in [1..3]];
            q1 := Qs[1];
            q2 := Qs[2];
            q3 := Qs[3];

            if i gt 1 and {q1,q2,q3} notin quadricsTested then

                counter := counter + 1;
                TT, MBT := makeMBT(q1,q2,q3);
                /* Q1 := Scheme(P5,q1);
                Q2 := Scheme(P5,q2);
                Q3 := Scheme(P5,q3);

                quadricsIdeal := ideal<P | [q1,q2,q3]>;

                TT := Scheme(P5,Saturation(quadricsIdeal,planesIdeal));
                MBT := MinimalBasis(TT);*/

                QQ<y0,y1,y2> := PolynomialRing(Rationals(),3,"grevlex");
                mbt5 := ClearDenominators(MBT[5]);
                g := hom< P -> QQ | [y0,y1,y2,0,0,0]>;
                bool1 := IsLocallySoluble(Scheme(Proj(QQ),g(mbt5)),3);

                //uncomment to print out when the second cubic in the minimal basis for T is insoluble
                //if bool1 eq false then
                //    print "MBT[5] is locally insoluble!";
                //end if;

                Q<y3,y4,y5> := PolynomialRing(Rationals(),3,"grevlex");
                mbt4 := ClearDenominators(MBT[4]);
                f := hom< P -> Q | [0,0,0,y3,y4,y5]>;
                cub := f(mbt4);
                bool2 := IsLocallySoluble(Scheme(Proj(Q),cub),3);

                //uncomment to print out when the second cubic in the minimal basis for T is insoluble
                //if bool2 eq false then
                //    print "MBT[4] is locally insoluble!";
                //end if;

                //if both cubics are not 3-adically soluble, then add the three quadrics and the cubics to the list
                if (not bool1) and (not bool2) then
                    Append(~InsolubleCubics,[* q1,q2,q3, TT, MBT *]);
                end if;

                //either way, add the quadrics to the list of ones already tested
                Append(~quadricsTested,{q1,q2,q3});
            end if;
        end for;
        return InsolubleCubics;
    end function;

    //helper function
    function generate_good_cubic(qq1,qq2,qq3,mbt)
        PF2 := ChangeRing(P,GF(2));
        ff := hom<P -> PF2 | [x0,x1,x2,x3,x4,x5]>;
        for i in [1..500] do
            rlp := [RandomLinearPoly(): i in [1..3]];
            ccubic := 3*mbt[4] + 1*mbt[5] + 9*mbt[1]*rlp[1] + 9*mbt[2]*rlp[2] + 9*mbt[3]*rlp[3];
            bool := IsLocallySoluble(Scheme(P5, ccubic),3);
            C4F2 := Scheme(Proj(PF2),PF2!ff(ccubic));
            bool2 := IsNonsingular(C4F2); // or (Dimension(SingularSubscheme(C4F2)) eq 0 and Degree(SingularSubscheme(C4F2)) lt 4);
            if  bool eq false and bool2 eq true then
                i; //how long did it take?
                return true, ccubic, rlp;
            end if;
        end for;
        return false, 0, 0;
    end function;

    function GenerateGoodFourfold(quad1,quad2,quad3, minbasisT)
    /* *****************************************************************************************
        This function generates a smooth cubic fourfold based on the input data of three 
        quadrics in P5 and a minimal basis for the sextic elliptic surface T
    ***************************************************************************************** */
        junk, cubicfourfold := generate_good_cubic(quad1,quad2,quad3,minbasisT);
        error if not(junk), "can't generate a smooth cubic fourfold. Start over.";
        return cubicfourfold;
    end function;


    //helper function for create_K3_sextic
    function createIdeal_yz(y_init,z_init,quad111,quad222,quad333,cubic111)
    /* ************************************************************************************************
        This function takes as input a pair of integers (y_init,z_init).

        It creates (via elimination) the intersection of a line in A2 with the branch curve
        of the del Pezzo fibrationin P2, yielding a degree 12 polynomial in the remaining variable x.
        This degree 12 polynomial also arises by evaluating the equation of the branch curve in P2
        given as f = Sum_{i+j+k = 12} a[ijk] x^i y^j z^k  at (x,y_init,z_init).

        This function outputs the ideal generated by the coefficients of the difference of these two
        degree 12 polynomials.
    ************************************************************************************************ */

        mons := MonomialsOfDegree(B,12);
        f := &+[a[i]*mons[i]: i in [1..91]];
        feval := Evaluate(f,[u2,y_init,z_init]);
        coeffs := Coefficients(feval);
        I := ideal<PP | [x - quad111, y_init - quad222, z_init - quad333] cat Minors(JacobianMatrix([quad111,quad222,quad333,cubic111]),4) cat [cubic111]>;
        J := EliminationIdeal(I,{x});

        if Degree(Basis(J)[1]) eq 12 then
            coeffspoly:= Coefficients(Basis(J)[1]);
            Ix := ideal<A| [coeffs[i] - A!coeffspoly[i]: i in [1..13]]>;
            return Ix;
        // want to check that the polynomial is actually degree 12
        //could use assert, but then want to actually keep track
        //of these cases later
        //so instead, just return 0 ideal
        else return ideal<A|0>;
        end if;
    end function;


    //helper function for create_K3_sextic
    function create_branch_curve_ideals(quad11,quad22,quad33,cubic11)
    /* ************************************************************************************************
        This function creates the ideals that define the branch curve of the dp6 fibration.
    ************************************************************************************************ */
        ideals:=[];
        counter := 0;
        err := 0; //to ensure the while loop that does not run for too long
        pairs :=[];
        while (counter lt 13) and (err lt 100) do 
            yinit:= Random([1..20]); 
            zinit:= Random([1..20]);
            if GCD(yinit,zinit) eq 1 and not([yinit,zinit] in pairs) then
                pairs := Append(pairs, [yinit,zinit]);
                idealyinitzinit:= createIdeal_yz(yinit,zinit,quad11,quad22,quad33,cubic11);
                if not(IsZero(idealyinitzinit)) then //error check from before, want to make sure polynomial has deg 12
                    ideals:= Append(ideals, createIdeal_yz(yinit,zinit,quad11,quad22,quad33,cubic11));
                    counter := counter + 1;
                end if;
            end if;
            err := err + 1;
        end while;
        return ideals;
    end function;


    function create_K3_sextic(quad1,quad2,quad3,cubic1)
    /* ************************************************************************************************
        This function creates the sextic curve in P2 defining the K3 surface.
        It returns the equation for the sextic curve.
    ************************************************************************************************ */
        ideals:= create_branch_curve_ideals(quad1,quad2,quad3,cubic1); //create the ideal defining the branch curve
        IDEAL := &+[ideal: ideal in ideals];
        IDeal:=GroebnerBasis(IDEAL);

        CC<[c]>:=PolynomialRing(P2,91);
        mons:=MonomialsOfDegree(P2,12);
        f:=&+[c[i]*mons[i]: i in [1..91]];
        f:=Evaluate(f, [F!(a[i] - Basis(IDEAL)[i]): i in [1..91]]);
        C:=Curve(Proj(P2),f);
        assert Degree(C) eq 12;

        Irrs := IrreducibleComponents(C);
        B1 := Irrs[1];
        B2 := Irrs[2];
        assert Degree(B1) eq 6;
        assert (IsNonSingular(B1) eq true) or (IsNonSingular(B2) eq true);

        if IsNonsingular(B1) then
           K3Sextic := DefiningEquation(B1);
           Btwo:=DefiningEquation(B2);
        else
           K3Sextic := DefiningEquation(B2);
           Btwo:=DefiningEquation(B1);
        end if;

        lcm := LCM([Denominator(mm) : mm in Coefficients(K3Sextic)]);
        K3sextic := lcm*K3Sextic;
        lcmBtwo:= LCM([Denominator(mm) : mm in Coefficients(Btwo)]);
        BII := lcmBtwo*Btwo;
        return K3sextic, BII;
    end function;


    function create_smooth_dp6_fiber_in_P5(x_init,y_init,z_init,qquad1,qquad2,qquad3,ccubic1,TT)
    /* **********************************************************************************************************
        Input: coordinates of a point in P2, equations for the quadrics, the cubic, and the elliptic surface.

        Function: First it creates the general fiber in P5 over the corresponding point in P2.
        Then it checks to see that the fiber has the correct dimension and degree.
        If it does, then it computes the decomposition of the fiber into a dp6 in P5 and the elliptic surface.
        Finally, it checks if the dp6 is of the correct degree and dimension.

        Output: a boolean and the surface, if it exists.
    ********************************************************************************************************** */
        if z_init ne 0 then
            Fiber := Scheme(P5,[qquad2 - (y_init/z_init)*qquad3,(x_init/z_init)*qquad3 - qquad1,ccubic1]);
        else 
            if y_init ne 0 then
                Fiber := Scheme(P5,[qquad1 - (x_init/y_init)*qquad2,(z_init/y_init)*qquad2 - qquad3,ccubic1]);
            else
                Fiber := Scheme(P5,[qquad2 - (y_init/x_init)*qquad1,(z_init/x_init)*qquad1 - qquad3,ccubic1]);
            end if;
        end if;

        //test that Fiber is the right dimension and degree and that T is a subscheme
        try
            assert Dimension(Fiber) eq 2 and Degree(Fiber) eq 12; //uncomment this: and IsSubscheme(T,Fiber);
        catch e
            print "Something went wrong.";
            print "Dimension of Fiber is:", Dimension(Fiber);
            print "Degree of Fiber is:", Degree(Fiber);
            print "T is a subscheme of Fiber:", IsSubscheme(TT,Fiber);
            return false,0;
        end try;

        primarydecomp := PrimaryDecomposition(DefiningIdeal(Fiber));
        pd1:= Scheme(P5, primarydecomp[1]);
        pd2:= Scheme(P5, primarydecomp[2]);

        if pd1 eq TT then
            S := pd2;
        end if;
        if pd2 eq TT then 
            S:= pd1;
        end if;

        isnonsingS:=IsNonsingular(S);
        try
            assert Dimension(S) eq 2 and Degree(S) eq 6 and isnonsingS;
        catch e
            print "This dp6 isn't good.";
            print "Dimension of S is:", Dimension(S);
            print "Degree of S is:", Degree(S);
            print "S is nonsingular:", isnonsingS;
            return false,0;
        end try;
    //If S passes all the tests, return it. 
    return true,S;
    end function;


    function create_lines_in_dp6(delpezzo)
    /* ********************************************************************************
    INPUT: Del pezzo surface of degree 6 in P6
    OUTPUT: The scheme of lines ((-1)-curves) over the ground field 
    contained in the dp6
    ******************************************************************************** */
        booldp, dp6, mapStodp6 := IsDelPezzo(delpezzo);

        P6<z0,z1,z2,z3,z4,z5,z6>:=Ambient(dp6);
        PP6:=CoordinateRing(P6);
        I_SinP6:= DefiningIdeal(dp6);
        MBIS:= MinimalBasis(I_SinP6);

        Q<a0,a1,a2,a3,a4,a5,a6,b0,b1,b2,b3,b4,b5,b6> := PolynomialRing(Rationals(),14,"grevlex");
        Mat := Matrix([[a0,a1,a2,a3,a4,a5,a6],[b0,b1,b2,b3,b4,b5,b6]]);
        minors := ideal<Q | Minors(Mat,2)>;

        QQ<s>:=PolynomialRing(Q);
        t:=1;
        f := hom<PP6->QQ | [a0*s+b0*t, a1*s+b1*t, a2*s+b2*t, a3*s+b3*t, a4*s+b4*t, a5*s+b5*t, a6*s+b6*t]>;
        time I_lines := Saturation(ideal<Q | [ Q!elt : elt in &cat[ Coefficients(f(ee)) : ee in MBIS]]>, minors); 

        comps := PrimaryDecomposition(I_lines);
        SuperRing<X0,X1,X2,X3,X4,X5,X6,ESS,TEE,A0,A1,A2,A3,A4,A5,A6,B0,B1,B2,B3,B4,B5,B6> := PolynomialRing(Rationals(),23);

        fx := hom<PP6->SuperRing | X0,X1,X2,X3,X4,X5,X6>;
        finvx := hom<SuperRing->PP6 |z0,z1,z2,z3,z4,z5,z6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0>;
        gx := hom<Q->SuperRing | A0,A1,A2,A3,A4,A5,A6,B0,B1,B2,B3,B4,B5,B6>;

        LinesIdealBases := [ [ gx(bb) : bb in Basis(cc)] cat [X0 - (A0*ESS+B0*TEE), X1 - (A1*ESS+B1*TEE), X2 - (A2*ESS+B2*TEE), X3 - (A3*ESS+B3*TEE), X4 - (A4*ESS+B4*TEE), X5 - (A5*ESS+B5*TEE), X6 -(A6*ESS+B6*TEE)] : cc in comps];
        Lines := [ EliminationIdeal(ideal<SuperRing | line>,{X0,X1,X2,X3,X4,X5,X6}) : line in LinesIdealBases];
        LinesInP6 := [Scheme(P6,[finvx(bb) : bb in Basis(ee)]) : ee in Lines];

        return  P6, LinesInP6, I_SinP6; 
    end function;

    function primes_of_bad_reduction(K3sextic_eqn)
    /* *******************************************************************************************
    WARNING: This function might be expensive. And it is possible that the factorization
    won't finish. Had to use an external program. Instead use the function below.

    This function takes as input the equation of the sextic defining the K3
    and outputs the primes of bad reduction.
    ******************************************************************************************* */
        K3sexticInt := ChangeRing(P2,Integers())!K3sextic_eqn;
        JacI := ideal<ChangeRing(P2,Integers())| [K3sexticInt] cat Eltseq(JacobianMatrix([K3sexticInt]))>;
        time J := Saturation(JacI);
        J := EliminationIdeal(J,{});
        badpswithmult := Factorization(Basis(J)[1]);
        badps := [pp[1] : pp in badpswithmult];
        return badps;
    end function;

    function IntegersEncodingPrimesOfBadReduction(K3Sextic, CCubic)
    /* ******************************************************************************************
    Input: equations of K3sextic and cubic fourfold
    Output: integers encoding the primes of bad reduction for each of the two varieties
    ******************************************************************************************  */
        R := ChangeRing(P,Integers());
        I := ideal<R | R!CCubic>;
        J := I + ideal<R | Minors(JacobianMatrix([R!CCubic]),1)>;
        time J := Saturation(J);
        cubicint := Basis(EliminationIdeal(J,{}))[1];

        P2Z := ChangeRing(P2,Integers());
        I := ideal<P2Z | P2Z!K3Sextic>;
        J := I + ideal<P2Z | Minors(JacobianMatrix([P2Z!K3Sextic]),1)>;
        time J := Saturation(J);
        K3int := Basis(EliminationIdeal(J,{}))[1];
        return K3int, cubicint;
    end function;



/* ********************************************************************************************************************************
*********************************************** TESTER FUNCTIONS ******************************************************************
***********************************************************************************************************************************
The following functions can be found in this section below:
    -- HasGoodRedMod2
    -- HasMildSings
    -- find_Qp_point
    -- two_triples_check
    -- Tritangent (helper function)
    -- has_p_With_and_Without_Tritangents
    -- has_prime_with_PicRk2
    -- test_local_solubility_cubic_K3
******************************************************************************************************************************** */

    function HasGoodRedMod2(K3Sextic)
    /* ********************************************************************************
    This function takes as input the K3sextic and returns a boolean indicating
    whether the K3 surface has good reduction modulo the prime 2.
    ******************************************************************************** */
        Z := Integers();
        P3111<ww,W0,W1,W2> := PolynomialRing(Z,[3,1,1,1]);
        PQ := ChangeRing(P3111,Rationals());
        PF2 := ChangeRing(P3111,GF(2));
        YtoW := hom<Parent(K3Sextic) -> P3111 | [W0,W1,W2] >;
        sextic := YtoW(K3Sextic);

        // see if sextic mod 2 has a square root
        boolissquare, sqrt := IsSquare(PF2!sextic);
        if boolissquare eq false then
            return false;
        end if;

        // lift back:
        Qsqrt := P3111!sqrt;

        //Check that wecan make a "good" change of variables:
        newSextic := sextic - Qsqrt^2;
        gcdCoeffs := GCD(Coefficients(newSextic));

        if gcdCoeffs mod 4 eq 0 then
            newSextic := P3111!(PQ!(newSextic)/4);
            K3mod2 := PF2!ww^2 + sqrt*PF2!ww + PF2!(newSextic);
            //K3mod2;
            S := Scheme(Proj(PF2),K3mod2);
            if IsNonsingular(S) then
                return true;
            end if;
        end if;

        //otherwise, doesn't have good reduction mod 2; return false
        return false;
    end function;


    function HasMildSings(badps,sextic_eqn)
    /* ************************************************************************************************
    This function takes in a list of primes of (potentially) bad reduction
    and determines if the singularities at these primes are mild enough to easily evaluate invariants.

    It returns false if:
        the dimension of the singular scheme is > 0
        the degree is > 7
        a singularity is not ordinary, or
        the multiplicity of a point is > 2.
    ************************************************************************************************ */
        notsobad_primes:=[];
        for p in badps do
            S := Scheme(Proj(ChangeRing(P2,GF(Integers()!p))),sextic_eqn);

            if IsNonSingular(S) eq false then
                SingS := SingularSubscheme(S);
                dimSingS:= Dimension(SingS);
                degSingS:= Degree(SingS);
                print "At p =", p, "the dimension of the singular locus is ", dimSingS;
                print "The degree of the singular locus is ", degSingS;

                if (dimSingS gt 0) or (degSingS gt 7) then
                    print "Singularities at", p, "are not mild enough";
                    return false, notsobad_primes;
                end if;

                if #Points(SingS) gt 0 then
                    for i in [1..#Points(SingS)] do
                        Pt := S!Points(SingS)[i];
                        print "One of the singular points has coordinates", Pt;
                        if IsOrdinarySingularity(Pt) eq true then
                            print "This singularity is ordinary";
                            multPt:= Multiplicity(Pt);
                            print "...and it has multiplicity ", multPt;
                            if multPt gt 2 then
                                print "Singularities at", p, "are not mild enough";
                                return false,notsobad_primes;
                            end if;
                        else
                            print "It is NOT ordinary";
                            print "Singularities at", p, "are not mild enough";
                            return false,notsobad_primes;
                        end if;
                        notsobad_primes:=Append(notsobad_primes,p);
                    end for;
                end if;
            end if;
        end for;
        //if the function has made it through the whole list of primes without breaking
        //then the singularities are all mild enough so return true.
        return true, notsobad_primes;
    end function;

    function find_Qp_points(K3sextic_eqn, prime, prec)
    /* ********************************************************************************
    This function takes as input the equation of the sextic of the K3, a prime
    (of bad reduction for the K3), and an integer specifying the precision of Qp.
    It outputs a list of small height smooth p-adic point on the K3: w^2 = K3sextic.
    ******************************************************************************** */
        pts := [* *]; //going to create a sequence containing a sequence of points
        for i,j,k in [-1..1] do
            triple:=[i,j,k];
            if triple ne [0,0,0] then // ignore [X,Y,Z] = [0,0,0]
                w := Evaluate(K3sextic_eqn, triple);
                    Qp:= pAdicField(prime,prec);
                    try
                        sqrtw:= Sqrt(Qp!w); //try to find a square root in Qp
                        Append(~pts,triple); //if it exists, append the point to the list for p
                    catch e
                        junk := 0;
                    end try;
            end if;
        end for;
        return not(IsEmpty(pts)), pts;
    end function;

    function two_triples_check(Proj6, I_S, Lines_In_P6, ww)
    /* ********************************************************************************
    INPUT: P6, defining ideal of dp6 in P6, lines in the dp6, K=Q(Sqrt(w)),
    OUTPUT: a boolean indicating whether the skew triples of (-1)-curves
    are defined over the quadratic extension K
    ******************************************************************************** */
        PP6:= CoordinateRing(Proj6);
        _<u>:= PolynomialRing(Rationals());
        K:= NumberField(u^2 - ww);

        LinesInP6_overK:=[BaseChange(line,K): line in Lines_In_P6];
        newP6<Z0,Z1,Z2,Z3,Z4,Z5,Z6>:=Ambient(LinesInP6_overK[1]);
        newPP6:=CoordinateRing(newP6);

        triples:=IrreducibleComponents(LinesInP6_overK[1]);
        if #triples eq 2 and Degree(triples[1]) eq 3 then //here we know that over K we've found the triples of exceptional curves
            return true;
        else
            print "This surface has a twist that we failed to take into account, or the Galois action is not generic.";
            return false;
        end if;
    end function;


    //helper function for has_p_With_and_Without_Tritangents
    function Tritangent(f,p)
    /* ************************************************************************************************
    The following function searches for tritangents over F_p
    It takes as input a polynomial over the rationals and a prime p to test for tritangents
    ************************************************************************************************ */
        k := GF(p);
        PP<xx,yy,zz> := PolynomialRing(k,3);
        R1<aa,bb,c0,c1,c2,c3> := PolynomialRing(k,6);
        R2<t> := PolynomialRing(R1);
        g_aabb := hom< PP -> R2 | 1, t, aa+bb*t >;
        g_aa := hom< PP -> R2 | 1, aa, t >;
        g_const := hom< PP -> R2 | 0, 1, t >;
        fg := (c0 + c1*t + c2*t^2 + c3*t^3)^2;
        Mon := Coefficients(fg);

        LHS := Coefficients(g_aabb(f));
        I := ideal< R1 | {Mon[i] - LHS[i] : i in [1..#LHS]} >;
        if 1 in I then
            LHS2 := Coefficients(g_aa(f));
            I2 := ideal< R1 | {Mon[i] - LHS2[i] : i in [1..#LHS2]} >;
            if 1 in I2 then
                LHS3 := Coefficients(g_const(f));
                I3 := ideal< R1 | {Mon[i] - LHS3[i] : i in [1..#LHS3]} >;
                if 1 in I3 then
                    return false, 1;
                else
                    return true, xx;
                end if;
            else
                gb := GroebnerBasis(EliminationIdeal(I2,{aa}));
                aaValue := -Evaluate(gb[1],[0,0,0,0,0,0]);
                return true, yy - aaValue*xx;
            end if;
        else
        // determine aa and bb
            gb := GroebnerBasis(EliminationIdeal(I,{aa,bb}));
            bbValue := -Evaluate(gb[2],[0,0,0,0,0,0]);
            aaValue := -Evaluate(gb[1],[0,0,0,0,0,0]);
            // gb; aaValue; bbValue;
            return true, zz - aaValue*xx - bbValue*yy, EliminationIdeal(I,{aa,bb});
        end if;
    end function;

    function has_p_With_and_Without_Tritangents(smallprimesofgoodred,sextic_eqn)
    /* ***************************************************************************************************
    This function checks whether there exist both primes with tritangents and primes without tritangents.
    If not, then we won't be able to certify that the K3 has geometric Picard rank 1.
    It returns a boolean, and the list containing the primes with tritangents.
    *************************************************************************************************** */
        PrimesWithTritangents := [];
        PrimesWithoutTritangents := [];
        Tritans := [];
        for prime in smallprimesofgoodred do
            if Tritangent(sextic_eqn,prime) then
                Append(~PrimesWithTritangents,prime);
                Append(~Tritans,Tritangent(sextic_eqn,prime));
            else
                Append(~PrimesWithoutTritangents,prime);
            end if;
        end for;

        // Need both PrimesWithTritangents and PrimesWithoutTritangents to be nonempty in order to proceed.
        if (#PrimesWithTritangents eq 0) or (#PrimesWithoutTritangents eq 0) then
           print "Won't be able to certify Picard rank 1 over Qbar";
           return false, PrimesWithTritangents, PrimesWithoutTritangents;
        end if;
        return true, PrimesWithTritangents, PrimesWithoutTritangents;
    end function;


    function has_prime_with_PicRk2(PrimesWithTritangents, sextic_eqn)
    /* ***************************************************************************
    WARNING: This function is expensive!!!
    This function determines whether there exists a prime p
    where the Picard rank mod p is 2.
    *************************************************************************** */
        PicRk2 := false;
        _<W>:=PolynomialRing(Integers());
        for p in PrimesWithTritangents do
            print "Testing p = ", p;
            //wp := WeilPolynomialOfDegree2K3Surface(ChangeRing(P2,GF(p))!sextic_eqn);
            time wp:=WeilPolynomialOfDegree2K3Surface(sextic_eqn,p);
            Factorization(wp);
            if 20 in { Degree(ff[1]) : ff in Factorization(wp) } then
                // The Picard rank is 2
                print "The Picard rank is 2 at p =", p;
                PicRk2 := true; 
                return p, true; 
            end if;
        end for;

        if PicRk2 eq false then
           print "No luck with this surface. Can't certify Picard rank 1 over Qbar.";
           return 0, false;
        end if;
    end function;

    function test_local_solubility_cubic_K3(PrimesOfBadRed, cubiceqn, K3sextic, qq1,qq2,qq3)
    /* ******************************************************************************************
    Input: primes of bad reduction for the K3 surface, and the equations of the cubic fourfold,
    the K3 sextic, and the three quadrics

    Output: a boolean indicating whether the cubic fourfold is locally soluble at all of
    the primes of bad reduction for the K3
    ******************************************************************************************  */
        for p in PrimesOfBadRed do
            cp := ChangeRing(cubiceqn, GF(p));
            Cp := Scheme(Proj(Parent(cp)), cp);
            pts := PointSet(Cp, GF(p));
            counter := 0;
            while counter lt 10 do
                pt := Random(pts); //find a random Fp point on the cubic fourfold over Fp
                if IsNonsingular(pt) then //if the point is nonsingular then Hensel's lemma says it should lift to a Qp point
                    PT := Eltseq(pt);
                    Qp := pAdicRing(p, 20);
                    R := ChangeRing(Parent(cubiceqn), Qp); 
                    P2Qp := ChangeRing(Parent(K3sextic), Qp);
                    cQp := R!cubiceqn; //view the equation for the cubic fourfold as living in Qp
                    S<z>:= PolynomialRing(Qp);
                    f := Evaluate(cQp, [z, S!PT[2], S!PT[3], S!PT[4], S!PT[5], S!PT[6]]); //actually lift the Fp point to a Qp point
                    roots := Roots(f);
                    if roots ne [] then //this is a sanity check
                        //now test whether this point on the cubic lies in a fiber corresponding to a Qp point of the K3
                        Qppt := [Roots(f)[1][1], S!PT[2], S!PT[3], S!PT[4], S!PT[5], S!PT[6]];
                        newpt := [Evaluate(R!bb, Qppt) : bb in [qq1,qq2,qq3]]; //map the point down to P2
                        w2 := Evaluate(P2Qp!K3sextic, newpt); 
                        boolsq, w := IsSquare(w2); //check whether it's a point on the K3 surface
                        if boolsq then
                            print "When p =", p;
                            print "cubic has a Qp point", Qppt;
                            print "over a Qp point in P2, corresponding to a Qp point of the K3 surface with w =", w;
                            break;
                        end if;
                    end if;

                end if;
            end while;

            if counter gt 10 then
                return false;
            end if;
        end for;

        return true;
    end function;



/* *******************************************************************************************************************************
***************************************************** MAIN PRGOGRAM **************************************************************
******************************************************************************************************************************** */


function searchforK3s(qq1,qq2,qq3,ccubic,TT)
/* *****************************************************************************************
Input: equations for the three quadrics and the fourfold,
and the scheme defining the elliptic surface T

This function runs a series of tests. If any of the tests fail, the function returns false.
In particular, it checks:
    (1) Whether the K3 surface has mild singularities at small primes of potentially
        bad reduction.
    (2) Whether the K3 is locally soluble at Q3.
    (3) Whether the extension K splits the lines in the dp6 fiber.
    (4) Whether there exist primes of good reduction for which the sextic has
        tritangents, and ones with no tritangents.
If all tests pass, the function returns true, as well as:
    -  the K3 sextic
    -  the list PrimesWithTritangents
***************************************************************************************** */
    //map the quadrics into the correct polynomial ring
    q1 := phi(qq1);
    q2 := phi(qq2);
    q3 := phi(qq3);
    cubic:=phi(ccubic);

    //create the K3sextic and the other component of the discriminant locus of the fibration pi
    time K3sextic, BII :=create_K3_sextic(q1,q2,q3,cubic);

    //check whether the K3 surface has a model that has good reduction mod 2
    has_good_red_mod_2 := HasGoodRedMod2(K3sextic);
    error if not(has_good_red_mod_2), "Can't find a model of the K3 surface which has good reduction mod 2. Start over.";

    //check that the K3 surface has mild singularities at small primes (of potentially bad reduction)
    bool_small_ps_ok, notsobadps :=HasMildSings(PrimesInInterval(5,100), K3sextic);
    error if not(bool_small_ps_ok), "sextic doesn't have mild enough singularities at small primes. Start over.";
    if bool_small_ps_ok then
        print "sextic has mild enough singularities at small primes.";
    end if;

    //find Q3 points of the K3 where the coordinates in P2 range from -1 to 1.
    has_Qp_point, ptsq3 := find_Qp_points(K3sextic,3,20);
    error if not(has_Qp_point), "K3 surface doesn't have a Qp point of small height. Start over.";

    booltwotriples := false;
    testpt := ptsq3[1]; //suffices to check that the lines split on any fiber
    boolfiber, S:= create_smooth_dp6_fiber_in_P5(testpt[1],testpt[2],testpt[3],qq1,qq2,qq3,ccubic,TT);
    P6, LinesInP6, I_SinP6 := create_lines_in_dp6(S);
    w := Evaluate(K3sextic,testpt);
    booltwotriples := two_triples_check(P6, I_SinP6, LinesInP6, w);

    error if not(booltwotriples), "the triples of pairwise skew (-1)-curves don't split over K. Start over.";
    if booltwotriples eq true then
        print "the lines split over K";
        SmallPrimesOfGoodReduction := [];
        for p in PrimesUpTo(100) do
            if p ne 2 and p ne 3 then
                Sp := Scheme(Proj(ChangeRing(P2,GF(p))),K3sextic);
                if IsNonsingular(Sp) then
                    Append(~SmallPrimesOfGoodReduction,p);
                end if;
            end if;
        end for;
        time booltritangents, PrimesWithTritangents, PrimesWithoutTritangents := has_p_With_and_Without_Tritangents(SmallPrimesOfGoodReduction,K3sextic);
        if booltritangents eq true then
            print "test for Picard rank 1 now.";
            return true, K3sextic, PrimesWithTritangents;
        end if;
    end if;

    return false, K3sextic,[];
end function;

function PicardRankandLocalInvariantTests(K3sextic, PrimesWithTritangents, q1, q2, q3, cubic)
//This is a very expensive function.
//It runs the remaining tests on the K3 surface, and computes the primes of bad reduction.
//Some examples may require an external program to do the factorization of the integers.
    prime, hasPicRk1 := has_prime_with_PicRk2(PrimesWithTritangents, K3sextic);
    error if not hasPicRk1, "Can't verify geometric Picard rank 1. Start over.";
    K3BadRedInt, cubicBadRedInt := IntegersEncodingPrimesOfBadReduction(K3sextic, cubic);
    GCDK3Cubic := GCD(Integers()!K3BadRedInt, Integers()!cubicBadRedInt);
    K3Quot := Integers()!(Integers()!K3BadRedInt/GCDK3Cubic);
    K3PrimesOfBadReduction := Sort([aa[1]: aa in Factorization(GCDK3Cubic)] cat [bb[1]: bb in Factorization(K3Quot)]);
    isLocallySoluble := test_local_solubility_cubic_K3(K3PrimesOfBadReduction, cubic, K3sextic, q1,q2,q3);
    error if not(isLocallySoluble), "couldn't verify solubility of the cubic fourfold at the primes of bad reduction.
    Hence can't verify trivial invariant at these places. Start over.";
    return true;
end function;

function main(StartingData)
        q1 := StartingData[1];
        q2 := StartingData[2];
        q3 := StartingData[3];
        T := StartingData[4];
        MBT := StartingData[5];
        cubicFourfoldEqn := GenerateGoodFourfold(q1,q2,q3,MBT);
        boolK3, K3surfaceSextic, K3PrimesWithTritangents := searchforK3s(q1,q2,q3,cubicFourfoldEqn,T);
        error if not(boolK3), "Start over.";
        K3IsHPCounterExample := PicardRankandLocalInvariantTests(K3surfaceSextic, K3PrimesWithTritangents, q1, q2, q3, cubicFourfoldEqn);
        if K3IsHPCounterExample then
            print "This K3 surface is a counterexample to the Hasse principle due to a 3-torsion transcendental Brauer-Manin obstruction!!";
            return true, q1,q2,q3, K3surfaceSextic, cubicFourfoldEqn;
        end if;
        return false, q1,q2,q3, K3surfaceSextic, cubicFourfoldEqn;
end function;


/* ********************************************************************************************************************************
********************************************* SAMPLE CODE AND OUTPUT **************************************************************
******************************************************************************************************************************** */
//To start without any a priori knowledge, may run the following code.
//Note that the first function generates a large list and hence takes quite some time to run
ListsOfQuadricsAndTs := InsolubleCubicsFromQuadrics(5000); //can change 5000 to be any desired parameter
for i in [1..#ListsOfQuadricsAndTs] do
    try
        time main(ListsOfQuadricsAndTs[i]);
    catch e
        print "Something went wrong. Start over.";
    end try;
end for;

//This will produce the example contained in the paper.
q1 := -x0*x3 +x2*x3 -x0*x4 +x1*x4 +3*x2*x4 +5*x0*x5 -x1*x5;
q2 := -x1*x3 +5*x0*x4 -2*x2*x4 -2*x0*x5 +5*x1*x5 +x2*x5;
q3 :=-2*x2*x3 -x0*x4 -2*x1*x4 -2*x2*x4 +x1*x5;
T, MBT := makeMBT(q1,q2,q3);
time main([*q1,q2,q3,T,MBT*]);

//cubic :=  GenerateGoodFourfold(q1,q2,q3,MBT);
//boolK3, K3surfaceSextic, K3PrimesWithTritangents := searchforK3s(q1,q2,q3,cubic,T);
 /* cubic := 2*x0^3 - x0^2*x1 - 2*x0*x1^2 - x1^3 + 47*x0^2*x2 + 10*x0*x1*x2 + x1^2*x2 -
        11*x0*x2^2 - 18*x1*x2^2 - 4*x2^3 + 18*x0^2*x3 + 18*x0*x1*x3 + 9*x1^2*x3 +
        18*x0*x2*x3 + 18*x1*x2*x3 + 18*x2^2*x3 + 9*x1*x3^2 + 6*x3^3 + 36*x0^2*x4 +
        9*x0*x1*x4 + 18*x1^2*x4 - 9*x0*x2*x4 + 18*x1*x2*x4 + 18*x2^2*x4 -
        27*x0*x3*x4 + 18*x2*x3*x4 + 15*x3^2*x4 + 27*x0*x4^2 - 36*x2*x4^2 + 3*x3*x4^2
        + 42*x4^3 - 90*x0^2*x5 - 72*x0*x1*x5 - 45*x1^2*x5 - 18*x1*x2*x5 +
        36*x0*x3*x5 - 45*x1*x3*x5 + 9*x2*x3*x5 - 60*x3^2*x5 - 54*x0*x4*x5 +
        27*x1*x4*x5 - 18*x2*x4*x5 - 78*x3*x4*x5 - 33*x4^2*x5 - 90*x0*x5^2 +
        141*x3*x5^2 + 90*x4*x5^2 + 15*x5^3; 
*/

/* ************************************************************************************
OUTPUT:

Time: 13.930
At p = 5 the dimension of the singular locus is  0
The degree of the singular locus is  2
At p = 29 the dimension of the singular locus is  0
The degree of the singular locus is  1
One of the singular points has coordinates (9 : 1 : 1)
This singularity is ordinary
...and it has multiplicity  2
sextic has mild enough singularities at small primes.
Time: 48.480
the lines split over K
Time: 1.120
test for Picard rank 1 now.
true 17279788*Y0^6 + 21966980*Y0^5*Y1 + 5209685*Y0^4*Y1^2 - 10091766*Y0^3*Y1^3 -
    9449085*Y0^2*Y1^4 - 3512294*Y0*Y1^5 - 510755*Y1^6 + 81563000*Y0^5*Y2 +
    46799342*Y0^4*Y1*Y2 - 48304566*Y0^3*Y1^2*Y2 - 68669390*Y0^2*Y1^3*Y2 -
    29936552*Y0*Y1^4*Y2 - 4960696*Y1^5*Y2 + 132675265*Y0^4*Y2^2 -
    24537700*Y0^3*Y1*Y2^2 - 153420566*Y0^2*Y1^2*Y2^2 - 94604246*Y0*Y1^3*Y2^2 -
    18001746*Y1^4*Y2^2 + 88262884*Y0^3*Y2^3 - 116707356*Y0^2*Y1*Y2^3 -
    139178230*Y0*Y1^2*Y2^3 - 36604266*Y1^3*Y2^3 + 12231034*Y0^2*Y2^4 -
    90599148*Y0*Y1*Y2^4 - 40695955*Y1^2*Y2^4 - 11073000*Y0*Y2^5 -
    22207274*Y1*Y2^5 - 3652475*Y2^6
[ 13, 23, 59, 83 ]

************************************************************************************ */









